Derivation of Solar Position Formulae

Derivation of the following formulae for solar position as seen from orbiting planet based on a simplified model: sunrise direction formula, solar declination formula, sunrise equation, daylight duration formula, solar altitude formula, solar azimuth formula. Use of notion of effective axial tilt, and Rodrigues Rotation Formula, and reflections of the orbital quadrants to reduce the general case to the simpler case of the day of the winter solstice. Derivation of equations for solar time to clock time conversion, and sunrise, sunset, and solar noon times. Implementation of an analemma calculator. Comparison of the sunrise direction formula with 304 point dataset of actual sunrise data from Earth, obtaining average accuracy of 1.25 degrees, and estimate of Earth's axial tilt of 23.52 degrees, within 0.1 degrees of the currently accepted value 23.44 degrees.

==> anc/Perpetual-Day-Night-Predictions.txt <==
2018-2019
=========

Jan Mayen & Cape Adare = 71 degrees North/South

cos P > cos 71 / sin 23.44 = 0.81845 = cos 35
cos P < -0.81845

=> P ranges = [0, 35], [145, 215], [325, 360]

(n/365)*360 = 35	=> n = 35.5		=> 25.1.2019
145					=> n = 147		=> 17.5.2019
215					=> n = 218		=> 27.7.2019
325					=> n = 329.5	=> 15.11.2019

147 = 10 + 31 + 28 + 31 + 30 + 17
218 = 10 + 31 + 28 + 31 + 30 + 31 + 30 + 27
329 = 10 + 31 + 28 + 31 + 30 + 31 + 30 + 31 + 31 + 30 + 31 + 15



Longyearbyen & McMurdo = 78 degrees North/South

cos P > cos 78 / sin 23.44 = 0.52267 = cos 58.5
cos P < - 0.52267

=> P ranges = [0, 58.5], [121.5, 238.5], [301.5, 360]

(n/365)*360 = 58.5	=> n = 59.3		=> 18.2.2019
121.5				=> n = 123.2	=> 23.4.2019
238.5				=> n = 241.8	=> 20.8.2019
301.5				=> n = 305.7	=> 23.10.2019

59 = 10 + 31 + 18
123 = 10 + 31 + 28 + 31 + 23
242 = 10 + 31 + 28 + 31 + 30 + 31 + 30 + 31 + 20
306 = 10 + 31 + 28 + 31 + 30 + 31 + 30 + 31 + 31 + 30 + 23



==> anc/analemma-athens.dat <==
Day      Altitude      Azimuth
#----    --------      -------
  0       10.27        229.12
  1       10.35        229.04
  2       10.43        228.97
  3       10.51        228.90
  4       10.60        228.83
  5       10.69        228.77
  6       10.79        228.71
  7       10.90        228.66
  8       11.01        228.62
  9       11.12        228.57
 10       11.24        228.54
 11       11.37        228.51
 12       11.50        228.48
 13       11.63        228.46
 14       11.77        228.45
 15       11.92        228.44
 16       12.06        228.43
 17       12.22        228.44
 18       12.38        228.44
 19       12.54        228.46
 20       12.70        228.47
 21       12.87        228.50
 22       13.05        228.53
 23       13.23        228.56
 24       13.41        228.60
 25       13.59        228.65
 26       13.78        228.70
 27       13.98        228.76
 28       14.17        228.82
 29       14.37        228.89
 30       14.58        228.97
 31       14.78        229.05
 32       14.99        229.14
 33       15.20        229.23
 34       15.42        229.33
 35       15.63        229.44
 36       15.85        229.55
 37       16.08        229.67
 38       16.30        229.79
 39       16.53        229.92
 40       16.76        230.06
 41       16.99        230.20
 42       17.22        230.34
 43       17.46        230.50
 44       17.69        230.66
 45       17.93        230.82
 46       18.17        230.99
 47       18.41        231.17
 48       18.66        231.35
 49       18.90        231.54
 50       19.14        231.74
 51       19.39        231.94
 52       19.64        232.15
 53       19.88        232.36
 54       20.13        232.58
 55       20.38        232.80
 56       20.63        233.03
 57       20.88        233.27
 58       21.13        233.51
 59       21.38        233.75
 60       21.63        234.01
 61       21.88        234.26
 62       22.13        234.53
 63       22.38        234.79
 64       22.63        235.07
 65       22.88        235.35
 66       23.13        235.63
 67       23.38        235.92
 68       23.62        236.21
 69       23.87        236.51
 70       24.12        236.82
 71       24.36        237.13
 72       24.61        237.44
 73       24.86        237.76
 74       25.10        238.08
 75       25.34        238.40
 76       25.58        238.74
 77       25.82        239.07
 78       26.06        239.41
 79       26.30        239.75
 80       26.54        240.10
 81       26.78        240.45
 82       27.01        240.80
 83       27.25        241.16
 84       27.48        241.52
 85       27.71        241.88
 86       27.94        242.25
 87       28.17        242.62
 88       28.40        242.99
 89       28.62        243.37
 90       28.85        243.74
 91       29.07        244.12
 92       29.29        244.50
 93       29.51        244.89
 94       29.73        245.27
 95       29.94        245.66
 96       30.16        246.05
 97       30.37        246.44
 98       30.59        246.83
 99       30.80        247.22
100       31.01        247.61
101       31.21        248.01
102       31.42        248.40
103       31.62        248.79
104       31.83        249.19
105       32.03        249.58
106       32.23        249.98
107       32.43        250.37
108       32.63        250.77
109       32.82        251.16
110       33.02        251.55
111       33.21        251.94
112       33.40        252.33
113       33.59        252.72
114       33.78        253.11
115       33.97        253.50
116       34.15        253.88
117       34.34        254.26
118       34.52        254.64
119       34.70        255.02
120       34.88        255.40
121       35.06        255.77
122       35.24        256.14
123       35.42        256.51
124       35.59        256.87
125       35.76        257.23
126       35.94        257.59
127       36.11        257.95
128       36.27        258.30
129       36.44        258.64
130       36.61        258.99
131       36.77        259.32
132       36.94        259.66
133       37.10        259.99
134       37.26        260.31
135       37.42        260.63
136       37.58        260.95
137       37.73        261.26
138       37.89        261.57
139       38.04        261.87
140       38.19        262.16
141       38.34        262.45
142       38.49        262.73
143       38.64        263.01
144       38.78        263.28
145       38.92        263.55
146       39.07        263.81
147       39.21        264.06
148       39.34        264.31
149       39.48        264.55
150       39.61        264.78
151       39.75        265.01
152       39.88        265.23
153       40.00        265.44
154       40.13        265.64
155       40.25        265.84
156       40.38        266.03
157       40.50        266.22
158       40.61        266.39
159       40.73        266.56
160       40.84        266.72
161       40.95        266.87
162       41.06        267.02
163       41.17        267.15
164       41.27        267.28
165       41.37        267.40
166       41.47        267.51
167       41.56        267.61
168       41.65        267.71
169       41.74        267.80
170       41.83        267.87
171       41.91        267.94
172       41.99        268.00
173       42.07        268.06
174       42.14        268.10
175       42.21        268.14
176       42.28        268.16
177       42.34        268.18
178       42.40        268.19
179       42.46        268.19
180       42.51        268.18
181       42.56        268.16
182       42.61        268.14
183       42.65        268.11
184       42.69        268.06
185       42.72        268.01
186       42.75        267.95
187       42.78        267.89
188       42.80        267.81
189       42.82        267.73
190       42.83        267.63
191       42.84        267.53
192       42.84        267.43
193       42.84        267.31
194       42.83        267.19
195       42.82        267.06
196       42.81        266.92
197       42.79        266.77
198       42.77        266.62
199       42.74        266.46
200       42.70        266.29
201       42.66        266.12
202       42.62        265.94
203       42.57        265.75
204       42.51        265.56
205       42.45        265.36
206       42.39        265.16
207       42.31        264.95
208       42.24        264.73
209       42.16        264.51
210       42.07        264.28
211       41.97        264.05
212       41.88        263.82
213       41.77        263.58
214       41.66        263.34
215       41.55        263.09
216       41.42        262.84
217       41.30        262.58
218       41.16        262.32
219       41.03        262.06
220       40.88        261.80
221       40.73        261.53
222       40.58        261.26
223       40.42        260.99
224       40.25        260.71
225       40.08        260.44
226       39.90        260.16
227       39.72        259.88
228       39.53        259.60
229       39.33        259.31
230       39.13        259.03
231       38.93        258.75
232       38.72        258.46
233       38.50        258.18
234       38.28        257.89
235       38.06        257.60
236       37.82        257.32
237       37.59        257.03
238       37.35        256.74
239       37.10        256.46
240       36.85        256.17
241       36.60        255.89
242       36.34        255.60
243       36.07        255.32
244       35.80        255.03
245       35.53        254.75
246       35.25        254.47
247       34.97        254.19
248       34.69        253.91
249       34.40        253.63
250       34.11        253.35
251       33.81        253.08
252       33.51        252.80
253       33.21        252.53
254       32.91        252.26
255       32.60        251.99
256       32.29        251.72
257       31.97        251.45
258       31.66        251.18
259       31.34        250.91
260       31.02        250.65
261       30.69        250.39
262       30.37        250.13
263       30.04        249.86
264       29.71        249.61
265       29.38        249.35
266       29.05        249.09
267       28.72        248.84
268       28.38        248.58
269       28.05        248.33
270       27.71        248.08
271       27.38        247.83
272       27.04        247.58
273       26.70        247.33
274       26.37        247.08
275       26.03        246.84
276       25.69        246.59
277       25.36        246.35
278       25.02        246.10
279       24.68        245.86
280       24.35        245.62
281       24.02        245.38
282       23.68        245.14
283       23.35        244.90
284       23.02        244.66
285       22.69        244.42
286       22.37        244.18
287       22.04        243.95
288       21.72        243.71
289       21.40        243.48
290       21.08        243.24
291       20.76        243.01
292       20.45        242.77
293       20.14        242.54
294       19.83        242.31
295       19.52        242.07
296       19.22        241.84
297       18.92        241.61
298       18.62        241.38
299       18.33        241.15
300       18.04        240.92
301       17.76        240.69
302       17.47        240.46
303       17.20        240.23
304       16.92        240.00
305       16.65        239.77
306       16.39        239.55
307       16.12        239.32
308       15.87        239.10
309       15.61        238.87
310       15.36        238.65
311       15.12        238.42
312       14.88        238.20
313       14.65        237.98
314       14.42        237.75
315       14.19        237.53
316       13.97        237.31
317       13.76        237.09
318       13.55        236.88
319       13.35        236.66
320       13.15        236.44
321       12.96        236.23
322       12.77        236.02
323       12.59        235.80
324       12.41        235.59
325       12.24        235.38
326       12.07        235.18
327       11.91        234.97
328       11.76        234.77
329       11.61        234.56
330       11.47        234.36
331       11.33        234.16
332       11.20        233.97
333       11.08        233.77
334       10.96        233.58
335       10.84        233.39
336       10.74        233.20
337       10.64        233.01
338       10.54        232.83
339       10.45        232.65
340       10.37        232.47
341       10.29        232.30
342       10.22        232.12
343       10.16        231.95
344       10.10        231.79
345       10.05        231.62
346       10.00        231.46
347        9.96        231.31
348        9.93        231.15
349        9.90        231.00
350        9.88        230.86
351        9.87        230.71
352        9.86        230.57
353        9.85        230.44
354        9.86        230.30
355        9.86        230.18
356        9.88        230.05
357        9.90        229.93
358        9.93        229.82
359        9.96        229.70
360       10.00        229.60
361       10.04        229.49
362       10.09        229.39
363       10.15        229.30
364       10.21        229.21


==> anc/analemma-graph.tex <==
\documentclass[a4paper]{article}

\usepackage[margin=0.3in]{geometry}
\usepackage{tikz}

\usepackage{pgfplots}
\pgfplotsset{width=12cm,compat=1.14}

\newcommand{\dg}{^{\circ}}

\begin{document}

\begin{tikzpicture}[
	node font=\Large
]

\definecolor{Grid Color}{HTML}{aaaaaa};
\definecolor{Analemma Color}{HTML}{ff0000}

\begin{axis}[
	clip=false,
	axis equal=true,
	xlabel={Azimuth ($\dg$)},
	xlabel style={anchor=north, below=8pt},
	ylabel={Altitude ($\dg$)},
	ylabel style={anchor=south, above=8pt},
	grid=both,
	grid style={Grid Color, line width=0.3pt, opacity=0.3},
]
\addplot [
	Analemma Color,
	only marks,
	mark size=1.1pt,
] table[x index=2, y index=1, skip first n=0]  {analemma-athens.dat} -- cycle;

\path (axis description cs:0.5, 1.1) node[] {$<$Title$>$};

\end{axis}

\end{tikzpicture}

\end{document}


==> anc/analemma-kumagaya.dat <==
Day      Altitude      Azimuth
#----    --------      -------
  0        0.96        120.33
  1        0.88        120.25
  2        0.81        120.18
  3        0.74        120.09
  4        0.67        120.00
  5        0.61        119.91
  6        0.56        119.81
  7        0.51        119.70
  8        0.46        119.59
  9        0.42        119.48
 10        0.39        119.36
 11        0.36        119.23
 12        0.33        119.10
 13        0.31        118.97
 14        0.30        118.83
 15        0.29        118.68
 16        0.29        118.54
 17        0.29        118.38
 18        0.29        118.23
 19        0.31        118.06
 20        0.33        117.90
 21        0.35        117.73
 22        0.38        117.55
 23        0.41        117.37
 24        0.45        117.19
 25        0.50        117.01
 26        0.55        116.82
 27        0.61        116.62
 28        0.67        116.43
 29        0.74        116.23
 30        0.81        116.03
 31        0.89        115.82
 32        0.98        115.61
 33        1.07        115.40
 34        1.16        115.18
 35        1.26        114.97
 36        1.37        114.75
 37        1.48        114.52
 38        1.60        114.30
 39        1.72        114.07
 40        1.85        113.84
 41        1.98        113.61
 42        2.12        113.37
 43        2.27        113.14
 44        2.42        112.90
 45        2.57        112.66
 46        2.73        112.42
 47        2.90        112.17
 48        3.07        111.93
 49        3.24        111.68
 50        3.42        111.43
 51        3.61        111.19
 52        3.80        110.93
 53        3.99        110.68
 54        4.19        110.43
 55        4.40        110.18
 56        4.61        109.92
 57        4.82        109.66
 58        5.04        109.41
 59        5.26        109.15
 60        5.49        108.89
 61        5.72        108.63
 62        5.95        108.37
 63        6.19        108.11
 64        6.43        107.85
 65        6.68        107.58
 66        6.93        107.32
 67        7.18        107.06
 68        7.44        106.79
 69        7.70        106.53
 70        7.96        106.27
 71        8.23        106.00
 72        8.50        105.73
 73        8.77        105.47
 74        9.04        105.20
 75        9.32        104.93
 76        9.60        104.67
 77        9.88        104.40
 78       10.16        104.13
 79       10.45        103.86
 80       10.74        103.59
 81       11.03        103.33
 82       11.32        103.06
 83       11.61        102.79
 84       11.91        102.52
 85       12.20        102.25
 86       12.50        101.98
 87       12.80        101.70
 88       13.10        101.43
 89       13.39        101.16
 90       13.69        100.89
 91       13.99        100.62
 92       14.29        100.34
 93       14.59        100.07
 94       14.89         99.80
 95       15.19         99.52
 96       15.49         99.25
 97       15.79         98.97
 98       16.09         98.70
 99       16.38         98.42
100       16.68         98.15
101       16.97         97.87
102       17.27         97.59
103       17.56         97.32
104       17.85         97.04
105       18.14         96.76
106       18.43         96.49
107       18.71         96.21
108       18.99         95.93
109       19.27         95.65
110       19.55         95.37
111       19.83         95.09
112       20.10         94.81
113       20.37         94.53
114       20.63         94.25
115       20.90         93.97
116       21.16         93.69
117       21.42         93.42
118       21.67         93.14
119       21.92         92.86
120       22.17         92.58
121       22.41         92.30
122       22.65         92.02
123       22.88         91.74
124       23.11         91.47
125       23.34         91.19
126       23.56         90.91
127       23.78         90.64
128       24.00         90.37
129       24.21         90.09
130       24.41         89.82
131       24.61         89.55
132       24.81         89.28
133       25.00         89.01
134       25.19         88.75
135       25.37         88.48
136       25.55         88.22
137       25.72         87.96
138       25.88         87.70
139       26.05         87.44
140       26.20         87.19
141       26.36         86.94
142       26.50         86.69
143       26.65         86.44
144       26.78         86.20
145       26.91         85.96
146       27.04         85.72
147       27.16         85.49
148       27.28         85.26
149       27.39         85.03
150       27.50         84.81
151       27.60         84.59
152       27.69         84.38
153       27.78         84.17
154       27.87         83.96
155       27.95         83.76
156       28.03         83.56
157       28.10         83.37
158       28.16         83.18
159       28.22         83.00
160       28.28         82.82
161       28.33         82.65
162       28.38         82.49
163       28.42         82.33
164       28.46         82.17
165       28.49         82.02
166       28.52         81.88
167       28.54         81.74
168       28.56         81.61
169       28.57         81.49
170       28.58         81.37
171       28.59         81.26
172       28.59         81.15
173       28.58         81.06
174       28.58         80.96
175       28.56         80.88
176       28.55         80.80
177       28.53         80.73
178       28.51         80.67
179       28.48         80.61
180       28.45         80.56
181       28.41         80.52
182       28.37         80.49
183       28.33         80.46
184       28.29         80.44
185       28.24         80.43
186       28.18         80.42
187       28.13         80.42
188       28.07         80.43
189       28.01         80.45
190       27.94         80.47
191       27.87         80.51
192       27.80         80.55
193       27.73         80.59
194       27.65         80.65
195       27.57         80.71
196       27.49         80.78
197       27.41         80.85
198       27.32         80.94
199       27.23         81.03
200       27.14         81.13
201       27.04         81.24
202       26.95         81.35
203       26.85         81.47
204       26.75         81.60
205       26.64         81.73
206       26.54         81.87
207       26.43         82.02
208       26.32         82.18
209       26.21         82.34
210       26.10         82.51
211       25.99         82.69
212       25.87         82.87
213       25.75         83.06
214       25.64         83.25
215       25.52         83.46
216       25.39         83.67
217       25.27         83.88
218       25.15         84.10
219       25.02         84.33
220       24.90         84.56
221       24.77         84.80
222       24.64         85.05
223       24.51         85.30
224       24.38         85.56
225       24.25         85.82
226       24.12         86.09
227       23.99         86.36
228       23.85         86.64
229       23.72         86.92
230       23.58         87.21
231       23.45         87.50
232       23.31         87.80
233       23.18         88.10
234       23.04         88.41
235       22.90         88.72
236       22.76         89.04
237       22.62         89.36
238       22.48         89.69
239       22.34         90.01
240       22.20         90.35
241       22.05         90.68
242       21.91         91.02
243       21.77         91.37
244       21.62         91.71
245       21.48         92.06
246       21.33         92.42
247       21.19         92.77
248       21.04         93.13
249       20.89         93.50
250       20.75         93.86
251       20.60         94.23
252       20.45         94.60
253       20.30         94.97
254       20.15         95.34
255       20.00         95.72
256       19.85         96.09
257       19.70         96.47
258       19.54         96.85
259       19.39         97.23
260       19.23         97.62
261       19.08         98.00
262       18.92         98.38
263       18.76         98.77
264       18.61         99.15
265       18.45         99.54
266       18.29         99.93
267       18.12        100.31
268       17.96        100.70
269       17.80        101.09
270       17.64        101.47
271       17.47        101.86
272       17.30        102.24
273       17.14        102.63
274       16.97        103.01
275       16.80        103.39
276       16.63        103.77
277       16.45        104.15
278       16.28        104.53
279       16.11        104.91
280       15.93        105.28
281       15.75        105.65
282       15.58        106.02
283       15.40        106.39
284       15.21        106.76
285       15.03        107.12
286       14.85        107.48
287       14.67        107.84
288       14.48        108.19
289       14.29        108.54
290       14.10        108.89
291       13.92        109.24
292       13.72        109.58
293       13.53        109.92
294       13.34        110.25
295       13.15        110.58
296       12.95        110.91
297       12.76        111.23
298       12.56        111.55
299       12.36        111.87
300       12.16        112.18
301       11.96        112.49
302       11.76        112.79
303       11.56        113.08
304       11.36        113.38
305       11.16        113.66
306       10.95        113.95
307       10.75        114.22
308       10.55        114.50
309       10.34        114.76
310       10.14        115.03
311        9.93        115.28
312        9.73        115.54
313        9.52        115.78
314        9.32        116.02
315        9.11        116.26
316        8.91        116.49
317        8.70        116.71
318        8.50        116.93
319        8.29        117.14
320        8.09        117.35
321        7.88        117.55
322        7.68        117.75
323        7.48        117.93
324        7.28        118.12
325        7.08        118.30
326        6.88        118.47
327        6.68        118.63
328        6.48        118.79
329        6.29        118.94
330        6.09        119.09
331        5.90        119.23
332        5.71        119.37
333        5.52        119.49
334        5.33        119.62
335        5.15        119.73
336        4.96        119.84
337        4.78        119.94
338        4.60        120.04
339        4.43        120.13
340        4.25        120.22
341        4.08        120.29
342        3.91        120.37
343        3.75        120.43
344        3.58        120.49
345        3.42        120.55
346        3.26        120.59
347        3.11        120.63
348        2.96        120.67
349        2.81        120.70
350        2.66        120.72
351        2.52        120.73
352        2.39        120.74
353        2.25        120.75
354        2.12        120.75
355        2.00        120.74
356        1.87        120.72
357        1.75        120.70
358        1.64        120.68
359        1.53        120.64
360        1.42        120.61
361        1.32        120.56
362        1.22        120.51
363        1.13        120.46
364        1.04        120.39

